BiliPicks: Seven Years of Weekly Platform Curation on Bilibili with Video Metadata, Comments, and Danmaku

BiliPicks documents seven years of Bilibili's Weekly Picks, a platform-curated editorial video series. The dataset covers 371 publicly listed issues and 13,758 curated videos from 22 March 2019 to 7 May 2026. It links issue dates, themes and editorial recommendations to video metadata, 47,799,657 top-level comments, 125,690,760 time-synchronised overlay comments (danmaku), and 13,739 cover images. Weekly issues provide a consistent unit for tracing changes in category composition, recurring creators and editorial framing. Corresponding comments and danmaku connect video-level discussion with audience expressions tied to particular moments, while covers add a visual dimension. We evaluate retrieval coverage and illustrate longitudinal analyses of selection, audience language and cover presentation. BiliPicks provides a dataset for future studies of platform curation, linking changes in published selections to their editorial framing and corresponding audience engagement.

==> anc/cover_cases.csv <==
panel,bvid,issue,issue_start_date,title,uploader_name,uploader_id,source_url,filename,source_sha256,original_width,original_height,saturation,text_area,display,selection
A,BV1Nb411M7r8,3,2019-04-05,人类第一张黑洞照片，来了！,二次元的中科院物理所,407045223,https://www.bilibili.com/video/BV1Nb411M7r8,BV1Nb411M7r8.jpg,ce279d4b6c158c0ca91d5f6d1d923d560931b7b5f4d3db8ef80322ed7f9c2f8d,972,608,0.4966,0.0,Full image; original aspect ratio; no crop or retouching,Purposive measured-feature examples; four selected images visually reviewed
B,BV1rb411p7W9,2,2019-03-29,哎呀妈呀！不用烤箱也能做出这么棒的【流心芝士挞】吗？,爱做饭的芋头SAMA,17409016,https://www.bilibili.com/video/BV1rb411p7W9,BV1rb411p7W9.jpg,d1ecbfd817566dbbee882ca5b91ab189201f0b3a0392e2bc4e9f5093a8c9beb1,1728,1080,0.4068,0.01155,Full image; original aspect ratio; no crop or retouching,Purposive measured-feature examples; four selected images visually reviewed
C,BV1FNmgB2EA1,352,2025-12-12,斩断情仇之刃！《影之刃零》TGA 定档宣传片+愿望单开启,影之刃零,3493283531590620,https://www.bilibili.com/video/BV1FNmgB2EA1,BV1FNmgB2EA1.jpg,63c386db34a3fa5d4ffa7e15246f90b51005dbcfcc75e76a61167cb9e1b44337,1920,1080,0.4158,0.22007,Full image; original aspect ratio; no crop or retouching,Purposive measured-feature examples; four selected images visually reviewed
D,BV1DU2DByEhp,351,2025-12-05,人均肝帝，全球爆肝！一代人有一代人的黄曲霉素？,医学边界,485356818,https://www.bilibili.com/video/BV1DU2DByEhp,BV1DU2DByEhp.jpg,b37ee23f9210f149df1f5667153cdf581088b29b81126ef79137f8bd630dd36d,1432,806,0.4579,0.50182,Full image; original aspect ratio; no crop or retouching,Purposive measured-feature examples; four selected images visually reviewed

